Kinetic theory of pattern formation in mixtures of microtubules and molecular motors

In this study we formulate a theoretical approach, based on a Boltzmann-like kinetic equation, to describe pattern formation in two-dimensional mixtures of microtubular filaments and molecular motors. Following the previous work by Aranson and Tsimring [Phys. Rev. E {\bf 74}, 031915 (2006)] we model the motor-induced reorientation of microtubules as collision rules, and devise a semi-analytical method to calculate the corresponding interaction integrals. This procedure yields an infinite hierarchy of kinetic equations that we terminate by employing a well-established closure strategy, developed in the pattern-formation community and based on a power-counting argument. We thus arrive at a closed set of coupled equations for slowly varying local density and orientation of the microtubules, and study its behaviour by performing a linear stability analysis and direct numerical simulations. By comparing our method with the work of Aranson and Tsimring, we assess the validity of the assumptions required to derive their and our theories. We demonstrate that our approximation-free evaluation of the interaction integrals and our choice of a systematic closure strategy result in a rather different dynamical behaviour than was previously reported. Based on our theory, we discuss the ensuing phase diagram and the patterns observed.

==> Graphics/.ipynb_checkpoints/rhocr-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import scipy\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import fsolve\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "K1=0.05\n",
    "K3=0.06875"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:1: RuntimeWarning: invalid value encountered in sqrt\n",
      "  if __name__ == '__main__':\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:1: RuntimeWarning: divide by zero encountered in divide\n",
      "  if __name__ == '__main__':\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:2: RuntimeWarning: invalid value encountered in sqrt\n",
      "  from ipykernel import kernelapp as app\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:2: RuntimeWarning: divide by zero encountered in divide\n",
      "  from ipykernel import kernelapp as app\n"
     ]
    }
   ],
   "source": [
    "part1=(2.1375 - 3*alpha - sqrt(4.568906249 - 12.825*alpha + (9 - 9*pi)*alpha**2))/(3*(alpha)**2);\n",
    "part2=(2.1375 - 3*alpha + sqrt(4.568906249 - 12.825*alpha + (9 - 9*pi)*alpha**2))/(3*(alpha)**2);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "part1 = part1[numpy.logical_not(numpy.isnan(part1))]\n",
    "part2 = part2[numpy.logical_not(numpy.isnan(part2))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def f(alpha, *arguments):\n",
    "    K3,rho0=arguments\n",
    "    y=3*scipy.pi +  rho0*(-4 - 4*K3 + scipy.exp(alpha*rho0/3) *alpha* (6 + alpha*rho0))\n",
    "    return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rho_cr=3*pi/(4*(1+K1))\n",
    "rho=np.linspace(rho_cr-0.5,10,100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "EV = []\n",
    "for i in rho:\n",
    "    if i==rho_cr-0.5:\n",
    "        EV.append([i,fsolve(f,0,args=(K3,i))[0]])\n",
    "    else:\n",
    "        EV.append([i,fsolve(f,0,args=(K3,i))[0]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "EV=np.array(EV)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:5: RuntimeWarning: invalid value encountered in sqrt\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:5: RuntimeWarning: divide by zero encountered in divide\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:7: RuntimeWarning: invalid value encountered in sqrt\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:7: RuntimeWarning: divide by zero encountered in divide\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARAAAACdCAYAAAB8UyenAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x104020990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(4,2))\n",
    "alpha=np.linspace(0,0.4,10000)\n",
    "plt.plot(alpha,np.full(len(alpha),3*pi/(2*(1+K1))),'b--',label=r\"$\\rho_{cr}$\")\n",
    "plt.plot(alpha,np.full(len(alpha),3*pi/(4*(1+K3))),'g--',label=r\"$\\rho_{b}$ without EV\")\n",
    "plt.plot(alpha,(2.1375 - 3*alpha - sqrt(4.568906249 - 12.825*alpha + (9 - 9*pi)*alpha**2))/(3*(alpha)**2),'r',\n",
    "         label=r\"$\\rho_{b}$ with EV\")\n",
    "plt.plot(alpha,(2.1375 - 3*alpha + sqrt(4.568906249 - 12.825*alpha + (9 - 9*pi)*alpha**2))/(3*(alpha)**2),'r')\n",
    "plt.plot(EV[:,1],EV[:,0],'m-',label=r\"$\\rho_{b}$ with exp. EV\")\n",
    "pylab.ylim([0,8])\n",
    "pylab.xlim([0,0.35])\n",
    "plt.ylabel(r\"$\\rho_{0}$\", size=10)\n",
    "plt.xlabel(r\"$\\alpha$\", size=10)\n",
    "plt.xticks(linspace(0,0.3,4))\n",
    "plt.legend(bbox_to_anchor=(1, 1, 0, 0),\n",
    "    loc='upper left',fontsize=(10),frameon=False)\n",
    "plt.axes().set_aspect (0.04)\n",
    "#plt.show(fig)\n",
    "#plt.tight_layout(pad=0, h_pad=None, w_pad=None, rect=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 239,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fig.savefig('rhocr.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:5: RuntimeWarning: invalid value encountered in sqrt\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:5: RuntimeWarning: divide by zero encountered in divide\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:7: RuntimeWarning: invalid value encountered in sqrt\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel/__main__.py:7: RuntimeWarning: divide by zero encountered in divide\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPEAAACICAYAAAA25g0AAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1049c07d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.4,2))\n",
    "alpha=np.linspace(0,0.6,100000)\n",
    "plt.plot(alpha,np.full(len(alpha),3*pi/(2*(1+K1))),'b--',label=r\"$\\rho_{cr}$\")\n",
    "plt.plot(alpha,np.full(len(alpha),3*pi/(4*(1+K3))),'g--',label=r\"$\\rho_{b}$ without EV\")\n",
    "plt.plot(alpha,(2.1375 - 3*alpha - sqrt(4.568906249 - 12.825*alpha + (9 - 9*pi)*alpha**2))/(3*(alpha)**2),'r',\n",
    "         label=r\"$\\rho_{b}$ with EV\")\n",
    "plt.plot(alpha,(2.1375 - 3*alpha + sqrt(4.568906249 - 12.825*alpha + (9 - 9*pi)*alpha**2))/(3*(alpha)**2),'r')\n",
    "plt.plot(EV[:,1],EV[:,0],'c-',label=r\"$\\rho_{b}$ with exp. EV\")\n",
    "pylab.ylim([0,8])\n",
    "pylab.xlim([0,0.6])\n",
    "plt.ylabel(r\"$\\rho_{0}$\", size=10)\n",
    "plt.xlabel(r\"$\\alpha$\", size=10)\n",
    "plt.xticks(linspace(0,0.6,4))\n",
    "plt.yticks(linspace(0,8,5))\n",
    "plt.legend(bbox_to_anchor=(1, 1, 0, 0),\n",
    "    loc='upper left',fontsize=(10),frameon=False)\n",
    "plt.axes().set_aspect (0.6/8)\n",
    "#plt.show(fig)\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fig.savefig('rhocr_new.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

